Projective symmetries and differential recursions for the large-$N$ Gross--Witten--Wadia and one-dimensional QCD matrix models

We compare the fixed-charge planar Gross--Witten--Wadia (GWW) model with source-free one-dimensional QCD at large $N$ and $N_f/N$ fixed. In both models the resolvent and one-cut condition give an algebraic equation for a derivative of the free energy: a quartic for GWW and a sextic for QCD. Finite-$N$ Toeplitz determinants independently check the selected QCD branch. Signed permutations of homogeneous parameter triples realize $S_4$; the resulting action on the algebraic branches and operator labels gives a common projective description of the two models. For QCD, the sextic yields a differential recurrence linking small-charge rows two apart. The same second-order PDE gives a finite-width column recursion that reconstructs the coefficient pyramid from its GWW boundary. A distinct boundary, obtained from the first resummed coefficient, is the Narayana triangle. A formally collapsed slice counts decorated bipartite plane trees and admits an exact symmetric product formula. The many-flavor scaling reduces the sextic to the quartic and retains transverse projective data: the QCD divided-difference triple coalesces at this boundary, whereas the limiting quartic satisfies the full standard GWW third-order system. We distinguish algebraic degree, mixed differential order, and fixed-parameter ordinary differential order throughout.

==> anc/README.txt <==
Ancillary material: Projective symmetries and differential recursions
for the large-N Gross--Witten--Wadia and one-dimensional QCD matrix models

positivity_certificates_c1_c6.txt
    Explicit nonnegative integer polynomials P_{c,j} for the first six
    deformation orders of the Narayana expansion. Each line specifies
    one polynomial; absent entries are zero. In the article's notation,
    D = 1 - y*z, z = w*y, and
        C_c(y,z) = sum_j P_{c,j}(y,z) D^(3c-1-j).
    These finite identities imply coefficientwise nonnegativity at
    the specified orders in every row, without truncating the row index.

verify_narayana_certificates.py
    Reconstructs the sextic from the paper, checks each decomposition
    by substitution through order lambda^6 in exact polynomial
    arithmetic, and verifies the polar-divisor identity. It requires
    Python 3 and SymPy (tested with version 1.14.0). Keep the data file
    in the same directory as the script. Run from this directory:

        python verify_narayana_certificates.py

    A successful run reports zero exact residual for c=1 through 6
    and the exact polar-divisor identity. The script is supplementary;
    compiling the article does not run it or read the certificate data.


==> anc/positivity_certificates_c1_c6.txt <==
Integer positive certificates for the Narayana-expansion coefficients H_c (c=1..6).
Statement: 4^c H_c(y,w) = sum_j P_{c,j}(y,z) / (1 - y z)^j  with  z = w*y  and  P_{c,j} in Z_{>=0}[y,z].
Here y = xi (1+y)(1+w y) is the Narayana series and H = sum_{m>=1} N_m(w;t) xi^m = y + sum_{c>=1} t^c H_c.
Each certificate was checked by exact polynomial identity: sum_j P_{c,j}(y,z)(1-yz)^{e-j} = e_c-numerator of 4^c H_c, e = 3c-1.
Certificates are not unique (they were found by integer linear programming).

c=1, e=3c-1=2, monomials=5
  P_{1,2}(y,z) = y^4 + 4*y^3*z^2 + 6*y^3*z + 4*y^3 + y^2*z^2

c=2, e=3c-1=5, monomials=24
  P_{2,4}(y,z) = 16*y^5*z^4 + 18*y^5*z^3 + 6*y^4*z^4
  P_{2,5}(y,z) = 2*y^8*z^2 + 6*y^7*z^3 + 16*y^7*z^2 + 4*y^7*z + 4*y^7 + 32*y^6*z^3 + 76*y^6*z^2 + 48*y^6*z + 26*y^6 + 48*y^5*z^4 + 170*y^5*z^3 + 216*y^5*z^2 + 126*y^5*z + 48*y^5 + 30*y^4*z^4 + 64*y^4*z^3 + 54*y^4*z^2 + 32*y^4*z + 16*y^4 + 4*y^3*z^4 + 2*y^3*z^3

c=3, e=3c-1=8, monomials=64
  P_{3,1}(y,z) = y^5*z^5 + y^4*z^4
  P_{3,2}(y,z) = 4*y^4*z^4
  P_{3,4}(y,z) = y^8*z^8 + 128*y^5*z^4 + 73*y^5*z^3
  P_{3,5}(y,z) = 2*y^8*z^8 + 2*y^7*z^7 + y^5*z^3
  P_{3,6}(y,z) = 14*y^7*z^7
  P_{3,7}(y,z) = 64*y^8*z^7 + 5*y^8*z^6 + 158*y^6*z^6
  P_{3,8}(y,z) = 5*y^12*z^4 + 20*y^11*z^5 + 64*y^11*z^4 + 36*y^11*z^3 + 40*y^11*z^2 + 8*y^11*z + 6*y^10*z^6 + 192*y^10*z^5 + 544*y^10*z^4 + 616*y^10*z^3 + 502*y^10*z^2 + 128*y^10*z + 24*y^10 + 64*y^9*z^6 + 1096*y^9*z^5 + 3024*y^9*z^4 + 3712*y^9*z^3 + 2656*y^9*z^2 + 868*y^9*z + 216*y^9 + 3600*y^8*z^5 + 9316*y^8*z^4 + 10816*y^8*z^3 + 7304*y^8*z^2 + 2744*y^8*z + 701*y^8 + 1096*y^7*z^6 + 8263*y^7*z^5 + 15296*y^7*z^4 + 15176*y^7*z^3 + 9584*y^7*z^2 + 3780*y^7*z + 960*y^7 + 8*y^6*z^7 + 1326*y^6*z^6 + 5312*y^6*z^5 + 7119*y^6*z^4 + 6064*y^6*z^3 + 3814*y^6*z^2 + 1664*y^6*z + 480*y^6 + 8*y^5*z^7 + 352*y^5*z^6 + 786*y^5*z^5 + 632*y^5*z^4 + 458*y^5*z^3 + 320*y^5*z^2 + 160*y^5*z + 64*y^5 + 24*y^4*z^6 + 24*y^4*z^5

c=4, e=3c-1=11, monomials=120
  P_{4,3}(y,z) = 6*y^8*z^6 + y^6*z^2
  P_{4,4}(y,z) = 31*y^7*z^5
  P_{4,5}(y,z) = y^7*z^5
  P_{4,6}(y,z) = 6*y^11*z^9 + 14*y^6*z^6
  P_{4,7}(y,z) = 2690*y^7*z^6 + 4*y^6*z^7 + 1250*y^6*z^6
  P_{4,9}(y,z) = 18*y^13*z^11
  P_{4,10}(y,z) = 41*y^13*z^11 + y^13*z^9 + y^12*z^10 + 256*y^11*z^10 + 116*y^10*z^10 + 387*y^10*z^9 + 4*y^9*z^10 + y^9*z^9 + 3*y^9*z^8 + 3*y^8*z^8
  P_{4,11}(y,z) = 14*y^16*z^6 + 70*y^15*z^7 + 256*y^15*z^6 + 220*y^15*z^5 + 276*y^15*z^4 + 104*y^15*z^3 + 16*y^15*z^2 + 60*y^14*z^8 + 1024*y^14*z^7 + 3340*y^14*z^6 + 5112*y^14*z^5 + 5402*y^14*z^4 + 2672*y^14*z^3 + 920*y^14*z^2 + 144*y^14*z + 3*y^13*z^9 + 768*y^13*z^8 + 8888*y^13*z^7 + 29004*y^13*z^6 + 48466*y^13*z^5 + 49376*y^13*z^4 + 29232*y^13*z^3 + 11896*y^13*z^2 + 2328*y^13*z + 176*y^13 + 4988*y^12*z^8 + 48784*y^12*z^7 + 154940*y^12*z^6 + 258192*y^12*z^5 + 262240*y^12*z^4 + 167952*y^12*z^3 + 71578*y^12*z^2 + 16240*y^12*z + 2024*y^12 + y^11*z^10 + 2346*y^11*z^9 + 19884*y^11*z^8 + 171860*y^11*z^7 + 519200*y^11*z^6 + 836856*y^11*z^5 + 837192*y^11*z^4 + 547538*y^11*z^3 + 238176*y^11*z^2 + 60596*y^11*z + 9236*y^11 + y^10*z^10 + 35467*y^10*z^8 + 383632*y^10*z^7 + 1075442*y^10*z^6 + 1629888*y^10*z^5 + 1573740*y^10*z^4 + 1023888*y^10*z^3 + 452724*y^10*z^2 + 125560*y^10*z + 21118*y^10 + 87505*y^9*z^8 + 567222*y^9*z^7 + 1301256*y^9*z^6 + 1771204*y^9*z^5 + 1614560*y^9*z^4 + 1032720*y^9*z^3 + 465356*y^9*z^2 + 138710*y^9*z + 25088*y^9 + 8*y^8*z^10 + 2648*y^8*z^9 + 80949*y^8*z^8 + 367640*y^8*z^7 + 697371*y^8*z^6 + 856208*y^8*z^5 + 739124*y^8*z^4 + 470416*y^8*z^3 + 221468*y^8*z^2 + 72448*y^8*z + 14560*y^8 + 16*y^7*z^10 + 1400*y^7*z^9 + 28232*y^7*z^8 + 97432*y^7*z^7 + 147678*y^7*z^6 + 159572*y^7*z^5 + 126380*y^7*z^4 + 79460*y^7*z^3 + 39936*y^7*z^2 + 14912*y^7*z + 3584*y^7 + 144*y^6*z^9 + 3704*y^6*z^8 + 9324*y^6*z^7 + 9764*y^6*z^6 + 8696*y^6*z^5 + 5670*y^6*z^4 + 3328*y^6*z^3 + 1759*y^6*z^2 + 768*y^6*z + 256*y^6 + 176*y^5*z^8 + 264*y^5*z^7 + 116*y^5*z^6 + 14*y^5*z^5

c=5, e=3c-1=14, monomials=203
  P_{5,1}(y,z) = y^10*z^8
  P_{5,2}(y,z) = y^10*z^9 + 8*y^9*z^7 + 42*y^6*z^6
  P_{5,3}(y,z) = 9*y^9*z^8 + y^9*z^7
  P_{5,4}(y,z) = 2*y^13*z^11 + 101*y^8*z^7 + 111*y^8*z^6
  P_{5,5}(y,z) = y^13*z^12 + 7*y^12*z^10 + 820*y^7*z^6 + 899*y^7*z^5
  P_{5,6}(y,z) = y^12*z^10 + 423*y^9*z^9 + 2*y^7*z^5
  P_{5,7}(y,z) = y^16*z^14 + y^10*z^9 + 172*y^8*z^8 + y^7*z^6
  P_{5,8}(y,z) = 3*y^15*z^14 + 8*y^15*z^13 + 2*y^8*z^8 + 6*y^6*z^8
  P_{5,9}(y,z) = 3*y^15*z^14 + 23*y^14*z^13 + 69*y^14*z^12 + 42*y^13*z^13 + 129*y^12*z^12
  P_{5,10}(y,z) = 347*y^13*z^12 + y^12*z^10 + 2*y^9*z^11
  P_{5,12}(y,z) = 99*y^16*z^14 + 387*y^14*z^14
  P_{5,13}(y,z) = 6*y^16*z^14 + 411*y^15*z^14 + 607*y^15*z^13 + 788*y^14*z^14 + y^14*z^13 + y^13*z^13 + 2*y^12*z^14
  P_{5,14}(y,z) = 42*y^20*z^8 + 252*y^19*z^9 + 1024*y^19*z^8 + 1160*y^19*z^7 + 1624*y^19*z^6 + 872*y^19*z^5 + 256*y^19*z^4 + 32*y^19*z^3 + 350*y^18*z^10 + 5120*y^18*z^9 + 18720*y^18*z^8 + 34952*y^18*z^7 + 44624*y^18*z^6 + 31520*y^18*z^5 + 15704*y^18*z^4 + 4576*y^18*z^3 + 592*y^18*z^2 + 40*y^17*z^11 + 6144*y^17*z^10 + 62376*y^17*z^9 + 228504*y^17*z^8 + 462576*y^17*z^7 + 594176*y^17*z^6 + 487688*y^17*z^5 + 279384*y^17*z^4 + 98864*y^17*z^3 + 20640*y^17*z^2 + 2016*y^17*z + 6*y^16*z^12 + 1024*y^16*z^11 + 57792*y^16*z^10 + 498312*y^16*z^9 + 1788096*y^16*z^8 + 3652896*y^16*z^7 + 4775616*y^16*z^6 + 4183560*y^16*z^5 + 2539780*y^16*z^4 + 1009504*y^16*z^3 + 260656*y^16*z^2 + 36064*y^16*z + 1456*y^16 + 9112*y^15*z^11 + 343112*y^15*z^10 + 2680080*y^15*z^9 + 9321856*y^15*z^8 + 18837896*y^15*z^7 + 24722936*y^15*z^6 + 22188648*y^15*z^5 + 13917248*y^15*z^4 + 5961976*y^15*z^3 + 1719144*y^15*z^2 + 282856*y^15*z + 20384*y^15 + 2*y^14*z^12 + 47320*y^14*z^11 + 1365200*y^14*z^10 + 9864800*y^14*z^9 + 32994768*y^14*z^8 + 65117640*y^14*z^7 + 84598220*y^14*z^6 + 76281984*y^14*z^5 + 48757344*y^14*z^4 + 21891992*y^14*z^3 + 6746608*y^14*z^2 + 1250624*y^14*z + 119288*y^14 + 32550*y^13*z^12 + 202853*y^13*z^11 + 3700736*y^13*z^10 + 24857528*y^13*z^9 + 79185320*y^13*z^8 + 150786512*y^13*z^7 + 191614464*y^13*z^6 + 171504760*y^13*z^5 + 110556552*y^13*z^4 + 51142896*y^13*z^3 + 16532544*y^13*z^2 + 3363960*y^13*z + 377640*y^13 + 24*y^12*z^13 + 31981*y^12*z^12 + 151465*y^12*z^11 + 6492298*y^12*z^10 + 42202456*y^12*z^9 + 126198572*y^12*z^8 + 228403264*y^12*z^7 + 280482208*y^12*z^6 + 246805080*y^12*z^5 + 159254992*y^12*z^4 + 75256928*y^12*z^3 + 25356672*y^12*z^2 + 5583576*y^12*z + 699282*y^12 + 5248*y^11*z^12 + 314064*y^11*z^11 + 8732841*y^11*z^10 + 47502896*y^11*z^9 + 127431616*y^11*z^8 + 214324424*y^11*z^7 + 250903128*y^11*z^6 + 215270160*y^11*z^5 + 138494976*y^11*z^4 + 66777112*y^11*z^3 + 23501032*y^11*z^2 + 5579964*y^11*z + 765312*y^11 + 7750*y^10*z^12 + 425208*y^10*z^11 + 6625708*y^10*z^10 + 30114131*y^10*z^9 + 72033011*y^10*z^8 + 111632776*y^10*z^7 + 123655488*y^10*z^6 + 103062240*y^10*z^5 + 66228496*y^10*z^4 + 32820696*y^10*z^3 + 12211782*y^10*z^2 + 3158272*y^10*z + 478272*y^10 + 32*y^9*z^13 + 4640*y^9*z^12 + 191014*y^9*z^11 + 2478432*y^9*z^10 + 9834809*y^9*z^9 + 20890908*y^9*z^8 + 29315801*y^9*z^7 + 30150848*y^9*z^6 + 24093992*y^9*z^5 + 15423288*y^9*z^4 + 7920360*y^9*z^3 + 3172352*y^9*z^2 + 914240*y^9*z + 157696*y^9 + 592*y^8*z^12 + 33376*y^8*z^11 + 459478*y^8*z^10 + 1598376*y^8*z^9 + 2894622*y^8*z^8 + 3482774*y^8*z^7 + 3152124*y^8*z^6 + 2319688*y^8*z^5 + 1449406*y^8*z^4 + 768768*y^8*z^3 + 336576*y^8*z^2 + 111616*y^8*z + 23296*y^8 + 2016*y^7*z^11 + 40992*y^7*z^10 + 118028*y^7*z^9 + 161632*y^7*z^8 + 143936*y^7*z^7 + 99715*y^7*z^6 + 61975*y^7*z^5 + 36480*y^7*z^4 + 19392*y^7*z^3 + 9216*y^7*z^2 + 3584*y^7*z + 1024*y^7 + 1456*y^6*z^10 + 2912*y^6*z^9 + 1970*y^6*z^8 + 520*y^6*z^7

c=6, e=3c-1=17, monomials=318
  P_{6,1}(y,z) = 18*y^9*z^8 + 38*y^9*z^7 + 14*y^8*z^8
  P_{6,3}(y,z) = 28*y^13*z^11
  P_{6,4}(y,z) = 74*y^12*z^11 + 183*y^12*z^10 + 55*y^11*z^11
  P_{6,6}(y,z) = 56*y^16*z^14 + 1345*y^10*z^8
  P_{6,7}(y,z) = 94*y^15*z^14 + 68*y^14*z^14 + 2520*y^10*z^9 + y^9*z^10 + 1827*y^9*z^9 + 4999*y^9*z^7
  P_{6,8}(y,z) = 23809*y^9*z^8 + 912*y^9*z^7 + 5*y^8*z^9 + 16453*y^8*z^8
  P_{6,9}(y,z) = 28*y^19*z^17
  P_{6,10}(y,z) = 38*y^18*z^17 + 107*y^18*z^16 + 27*y^17*z^17 + 3*y^8*z^11 + 3*y^7*z^11
  P_{6,11}(y,z) = 180*y^17*z^16 + 455*y^17*z^15 + 121*y^16*z^16 + 31*y^15*z^15 + 214*y^13*z^12 + 4*y^12*z^13 + 8*y^11*z^10
  P_{6,12}(y,z) = y^20*z^16 + 2*y^18*z^16 + 4*y^17*z^17 + 54*y^17*z^16 + 1296*y^16*z^15 + 19*y^16*z^14 + 1079*y^15*z^15 + 202*y^15*z^14 + 27*y^15*z^13 + y^14*z^15 + 73*y^14*z^13 + 172*y^13*z^13 + 32*y^13*z^11 + y^11*z^14
  P_{6,13}(y,z) = y^21*z^17 + y^19*z^15 + 66*y^17*z^16 + 18*y^15*z^13 + 461*y^13*z^13 + 3*y^11*z^14 + 3*y^10*z^14
  P_{6,14}(y,z) = y^21*z^17 + 331*y^19*z^17
  P_{6,15}(y,z) = y^20*z^16 + 1882*y^18*z^17 + 1266*y^18*z^16 + 1629*y^17*z^17 + 503*y^17*z^16 + y^16*z^17 + y^15*z^16 + 1247*y^15*z^14 + y^14*z^17 + y^14*z^15
  P_{6,16}(y,z) = 3*y^20*z^16 + 4*y^19*z^15 + 20*y^19*z^13 + 17*y^18*z^14 + 508*y^17*z^17 + 12792*y^17*z^16 + 5*y^16*z^17 + 8220*y^16*z^16 + 2*y^16*z^14 + 5*y^15*z^13 + 3*y^14*z^17 + 3*y^13*z^16 + 9*y^12*z^16 + 13635*y^11*z^15
  P_{6,17}(y,z) = 132*y^24*z^10 + 924*y^23*z^11 + 4096*y^23*z^10 + 5672*y^23*z^9 + 8744*y^23*z^8 + 5984*y^23*z^7 + 2528*y^23*z^6 + 608*y^23*z^5 + 64*y^23*z^4 + 1764*y^22*z^12 + 24576*y^22*z^11 + 98840*y^22*z^10 + 213824*y^22*z^9 + 316420*y^22*z^8 + 283520*y^22*z^7 + 182464*y^22*z^6 + 76288*y^22*z^5 + 18720*y^22*z^4 + 2048*y^22*z^3 + 2*y^21*z^17 + 700*y^21*z^13 + 40960*y^21*z^12 + 396968*y^21*z^11 + 1591680*y^21*z^10 + 3703164*y^21*z^9 + 5636064*y^21*z^8 + 5772512*y^21*z^7 + 4226784*y^21*z^6 + 2102848*y^21*z^5 + 699072*y^21*z^4 + 142240*y^21*z^3 + 13632*y^21*z^2 + 3*y^20*z^16 + 16384*y^20*z^13 + 517496*y^20*z^12 + 4280448*y^20*z^11 + 16781540*y^20*z^10 + 39507584*y^20*z^9 + 61727808*y^20*z^8 + 67138560*y^20*z^7 + 52347016*y^20*z^6 + 28821440*y^20*z^5 + 11150848*y^20*z^4 + 2838656*y^20*z^3 + 418656*y^20*z^2 + 26112*y^20*z + 179236*y^19*z^13 + 4235856*y^19*z^12 + 31876188*y^19*z^11 + 121513152*y^19*z^10 + 284868160*y^19*z^9 + 450142912*y^19*z^8 + 503058424*y^19*z^7 + 407174592*y^19*z^6 + 238730544*y^19*z^5 + 100734576*y^19*z^4 + 29116224*y^19*z^3 + 5353696*y^19*z^2 + 522240*y^19*z + 13056*y^19 + 4*y^18*z^16 + 4919*y^18*z^14 + 1221952*y^18*z^13 + 23997100*y^18*z^12 + 168462592*y^18*z^11 + 623079616*y^18*z^10 + 1442097408*y^18*z^9 + 2277710440*y^18*z^8 + 2573360640*y^18*z^7 + 2129602064*y^18*z^6 + 1298375424*y^18*z^5 + 579080680*y^18*z^4 + 182234112*y^18*z^3 + 38345696*y^18*z^2 + 4650112*y^18*z + 215424*y^18 + 133*y^17*z^16 + 47680*y^17*z^14 + 5650324*y^17*z^13 + 96830784*y^17*z^12 + 641144384*y^17*z^11 + 2295650496*y^17*z^10 + 5212043160*y^17*z^9 + 8158808960*y^17*z^8 + 9225903184*y^17*z^7 + 7722507968*y^17*z^6 + 4824261592*y^17*z^5 + 2235836512*y^17*z^4 + 747985024*y^17*z^3 + 172393312*y^17*z^2 + 24053024*y^17*z + 1535360*y^17 + 18402944*y^16*z^13 + 281471648*y^16*z^12 + 1764242432*y^16*z^11 + 6093414456*y^16*z^10 + 13489375104*y^16*z^9 + 20781881648*y^16*z^8 + 23345144064*y^16*z^7 + 19608969736*y^16*z^6 + 12434793472*y^16*z^5 + 5927129984*y^16*z^4 + 2076840576*y^16*z^3 + 512071636*y^16*z^2 + 79318720*y^16*z + 6184800*y^16 + y^15*z^15 + 1525420*y^15*z^14 + 44716428*y^15*z^13 + 588317120*y^15*z^12 + 3488330760*y^15*z^11 + 11557886848*y^15*z^10 + 24778742000*y^15*z^9 + 37316099552*y^15*z^8 + 41375537208*y^15*z^7 + 34662070720*y^15*z^6 + 22175220288*y^15*z^5 + 10801657344*y^15*z^4 + 3929497356*y^15*z^3 + 1023940992*y^15*z^2 + 172775752*y^15*z + 15473704*y^15 + 64*y^14*z^16 + 3482*y^14*z^15 + 2291806*y^14*z^14 + 65152061*y^14*z^13 + 862995928*y^14*z^12 + 4872130560*y^14*z^11 + 15358051984*y^14*z^10 + 31610771328*y^14*z^9 + 46185575320*y^14*z^8 + 50231476480*y^14*z^7 + 41758616832*y^14*z^6 + 26842469376*y^14*z^5 + 13316389620*y^14*z^4 + 5009795072*y^14*z^3 + 1373034680*y^14*z^2 + 249962048*y^14*z + 24894260*y^14 + 11104*y^13*z^15 + 2346268*y^13*z^14 + 73906029*y^13*z^13 + 903625470*y^13*z^12 + 4685718654*y^13*z^11 + 13801333056*y^13*z^10 + 26954399848*y^13*z^9 + 37876882112*y^13*z^8 + 40148056896*y^13*z^7 + 32977724864*y^13*z^6 + 21250967148*y^13*z^5 + 10732049664*y^13*z^4 + 4177877000*y^13*z^3 + 1205616256*y^13*z^2 + 236285452*y^13*z + 25812864*y^13 + 13639*y^12*z^16 + 19880*y^12*z^15 + 2047136*y^12*z^14 + 56701118*y^12*z^13 + 611039685*y^12*z^12 + 2879803426*y^12*z^11 + 7862606002*y^12*z^10 + 14450554368*y^12*z^9 + 19374065664*y^12*z^8 + 19886181120*y^12*z^7 + 16078935964*y^12*z^6 + 10380743552*y^12*z^5 + 5350176088*y^12*z^4 + 2166172544*y^12*z^3 + 662690004*y^12*z^2 + 140581248*y^12*z + 16862560*y^12 + 64*y^11*z^16 + 970533*y^11*z^14 + 24492960*y^11*z^13 + 244994727*y^11*z^12 + 1061339470*y^11*z^11 + 2673119540*y^11*z^10 + 4570680000*y^11*z^9 + 5769308416*y^11*z^8 + 5669156420*y^11*z^7 + 4478836992*y^11*z^6 + 2890541272*y^11*z^5 + 1525146448*y^11*z^4 + 647367852*y^11*z^3 + 212465408*y^11*z^2 + 49434752*y^11*z + 6604800*y^11 + 2048*y^10*z^15 + 195206*y^10*z^14 + 5506113*y^10*z^13 + 55991904*y^10*z^12 + 224955478*y^10*z^11 + 514360506*y^10*z^10 + 797430225*y^10*z^9 + 921281745*y^10*z^8 + 845905408*y^10*z^7 + 641707048*y^10*z^6 + 410115648*y^10*z^5 + 221286396*y^10*z^4 + 99168000*y^10*z^3 + 35441216*y^10*z^2 + 9237504*y^10*z + 1416192*y^10 + 13632*y^9*z^14 + 606369*y^9*z^13 + 7112437*y^9*z^12 + 26214976*y^9*z^11 + 52126220*y^9*z^10 + 69263566*y^9*z^9 + 69099629*y^9*z^8 + 56545499*y^9*z^7 + 39772480*y^9*z^6 + 24601028*y^9*z^5 + 13412736*y^9*z^4 + 6339712*y^9*z^3 + 2498560*y^9*z^2 + 750080*y^9*z + 139264*y^9 + 26112*y^8*z^13 + 470037*y^8*z^12 + 1516669*y^8*z^11 + 2371264*y^8*z^10 + 2365371*y^8*z^9 + 1778453*y^8*z^8 + 1179648*y^8*z^7 + 718588*y^8*z^6 + 411520*y^8*z^5 + 220000*y^8*z^4 + 107520*y^8*z^3 + 46592*y^8*z^2 + 16384*y^8*z + 4096*y^8 + 13056*y^7*z^12 + 32637*y^7*z^11 + 30080*y^7*z^10 + 12480*y^7*z^9 + 2248*y^7*z^8 + 132*y^7*z^7


==> anc/verify_narayana_certificates.py <==
#!/usr/bin/env python3
"""Check the six Narayana positivity certificates using exact arithmetic.

Run: python verify_narayana_certificates.py
Requires Python 3 and SymPy (tested with SymPy 1.14.0).
The data file must be next to this script.
"""

from collections import defaultdict
from functools import lru_cache
from math import comb
from pathlib import Path
import re

import sympy as sp
from sympy import QQ, ZZ
from sympy.polys.rings import ring


def normalized_sextic():
    """Construct the paper's P(H; xi, w, t_p) from its cleared QCD sextic."""
    a, q, t, x, K, v, T = sp.symbols("a q t x K v T")
    E = 2*K + 1 + v*v
    B, L = 1+x, 1-x
    U = 2*T + v*L - K*B
    J = K*K + (2*K+1)*v*v
    M = K*K*v*v
    # The following is 16 (1+x)^6 E^6 P_6, multiplied by 16.
    raw = (
        4*(U**6+B*E*U**5+B**2*J*U**4+B**3*M*U**3)
        + L**2*((E**2-12*J)*U**4-4*B*(2*E*J+9*M)*U**3
                -2*B**2*(4*J**2+15*E*M)*U**2-36*B**3*J*M*U-27*B**4*M**2)
        + L**4*(2*(-J*E**2+6*J**2-9*E*M)*U**2
                +4*B*(E*J**2-6*E**2*M+9*J*M)*U
                +2*B**2*(2*J**3-9*E*J*M+27*M**2))
        + L**6*(J**2*E**2-4*J**3-4*M*E**3+18*J*M*E-27*M**2)
    )
    raw = sp.Poly(raw, T, K, v, x).primitive()[1].as_expr()
    p = sp.factor(raw.subs({K:t*L/(4*x), v:-q*L, T:L*t/4+L**2*a}))
    p = sp.Poly(sp.fraction(p)[0], a).primitive()[1].as_expr()
    p = sp.Poly(p, a, q, t, x)
    assert p.eval(x, 0).coeff_monomial(a**4*t**2) == 256

    s, xi, w, H = sp.symbols("s xi w H")
    A, S, Q, W, Y = ring((s, xi, w, H), QQ)
    root = (1-S)/2 + (1-S**2)*S*Y/4
    # Substitute a = xi*s^3*root, q = xi*s^3, t = 1-s^2, x = w/s^2.
    num = A.zero
    for (i, j, k, l), c in p.terms():
        num += (QQ.convert(c)*S**(3*(i+j)-2*l)*Q**(i+j)*W**l
                * (1-S**2)**k*root**i)
    quotient, rem = num.div(Q**2*(1-S**2)**2*S**12)
    assert not rem
    assert all(i % 2 == 0 for i, *_ in quotient)

    F, t0, q0, w0, h0 = ring((t, xi, w, H), QQ)
    out = F.zero
    for (i, j, k, l), c in quotient.items():
        out += c*(1-t0)**(i//2)*q0**j*w0**k*h0**l
    return out


def scaled_equation(sextic):
    """Return coefficients of lambda^i V^j in R(V,lambda;y,z)."""
    R, y, z = ring("y,z", ZZ)
    A, D = (1+y)*(1+z), 1-y*z
    coeff = defaultdict(lambda: R.zero)
    # Temporarily multiply by y^6 to clear denominators in w=z/y.
    for (i, j, k, l), a in sextic.items():
        n = a * 4**i
        assert n.denominator == 1
        base = int(n)*y**(6+j-k)*z**k*A**(6-j)
        for m in range(l+1):
            coeff[i, m] += base*comb(l, m)*y**(l-m)
    out = {}
    for (i, j), c in coeff.items():
        if not c:
            continue
        d, rem = (c * D**(3*i+j)).div(16*y**6*D**6)
        assert not rem, (i, j)
        out[i, j] = d
    assert {j: v for (i, j), v in out.items() if i == 0} == {1:-z, 2:z*z}
    return out, R, y, z, D


def certificates(R, D):
    """Read explicit P_{c,j} and collect the numerators C_c."""
    path = Path(__file__).with_name("positivity_certificates_c1_c6.txt")
    pat = re.compile(r"^\s*P_\{(\d+),(\d+)\}\(y,z\) = (.+)$", re.M)
    cs = [R.zero for _ in range(7)]
    seen = set()
    for c, j, rhs in pat.findall(path.read_text(encoding="utf-8")):
        c, j = int(c), int(j)
        assert 1 <= c <= 6 and 1 <= j <= 3*c-1
        assert (c, j) not in seen and re.fullmatch(r"[0-9yz*^+ ]+", rhs)
        seen.add((c, j))
        p = R.from_expr(rhs.replace("^", "**"))
        assert p and all(a > 0 for a in p.values())
        cs[c] += p*D**(3*c-1-j)
    assert {c for c, _ in seen} == set(range(1, 7))
    return cs


def main():
    sextic = normalized_sextic()
    terms, R, y, z, D = scaled_equation(sextic)
    cs = certificates(R, D)

    @lru_cache(None)
    def coeff(power, order):
        if power == 0:
            return R.one if order == 0 else R.zero
        if order < power:
            return R.zero
        return sum((cs[k]*coeff(power-1, order-k)
                    for k in range(1, order-power+2)), R.zero)

    for c in range(7):
        residual = sum((v*coeff(j, c-i) for (i, j), v in terms.items()
                        if i <= c), R.zero)
        assert not residual, f"Nonzero polynomial residual at order {c}"
        if c:
            print(f"c={c}: nonnegative decomposition, zero exact residual")

    # Also verify the polar-divisor identity used in the article.
    v, lam, X, G = sp.symbols("V lambda X G")
    yy, zz = y.as_expr(), z.as_expr()
    J = 4*X*G**3+(1-24*X)*G**2+(30*X-4)*G+4*X-27*X**2
    polar = sum(p.as_expr().subs(zz, 1/yy)*lam**i*v**j
                for (i, j), p in terms.items())
    ref = J.subs({G:4*v/yy, X:4*(1+yy)**4*lam/yy})/16
    assert sp.cancel(polar-ref) == 0
    print("Polar-divisor identity: exact")


if __name__ == "__main__":
    main()

